Driving Markov chain Monte Carlo with a dependent random stream

Markov chain Monte Carlo is a widely-used technique for generating a dependent sequence of samples from complex distributions. Conventionally, these methods require a source of independent random variates. Most implementations use pseudo-random numbers instead because generating true independent variates with a physical system is not straightforward. In this paper we show how to modify some commonly used Markov chains to use a dependent stream of random numbers in place of independent uniform variates. The resulting Markov chains have the correct invariant distribution without requiring detailed knowledge of the stream's dependencies or even its marginal distribution. As a side-effect, sometimes far fewer random numbers are required to obtain accurate results.

==> anc/ds_demo_code/COPYING <==
The code in this archive may be used freely under the standard, permissive
MIT license, copied below.

    http://www.opensource.org/licenses/mit-license.php

    Copyright (c) 2010, 2012 Iain Murray, Lloyd T. Elliott

    Permission is hereby granted, free of charge, to any person obtaining a copy
    of this software and associated documentation files (the "Software"), to
    deal in the Software without restriction, including without limitation the
    rights to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
    copies of the Software, and to permit persons to whom the Software is
    furnished to do so, subject to the following conditions:

    The above copyright notice and this permission notice shall be included in
    all copies or substantial portions of the Software.

    THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
    IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
    FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
    AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
    LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING
    FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS
    IN THE SOFTWARE.



==> anc/ds_demo_code/DEFAULT.m <==
function DEFAULT(var_name, value);
%DEFAULT sets a variable to a default value if undefined or empty
%
%     DEFAULT(var_name, value);
%     DEFAULT('num_iters', 42);
%
% num_iters will have its previous value, or if it wasn't defined or was empty,
% num_iters will now be equal to 42.
%
% Inputs:
%     var_name string
%        value whatever
%
% WARNING: this function is quite slow. Using a less readable alternative -- or
% just insisting that all arguments are set -- is advisable in functions that
% will be called many times in an inner loop.

% Iain Murray, September 2009.
% Documentation updated January 2010.

if evalin('caller', ['~exist(''' var_name ''', ''var'') || isempty(' var_name ')']);
    assignin('caller', var_name, value)
end


==> anc/ds_demo_code/PACK_STRUCT.m <==
function strct = PACK_STRUCT(varargin)
%PACK_STRUCT create a structure containing all the named variables
%
%     strct = PACK_STRUCT('var1', 'var2', ...)
%
% strct.var1, strct.var2, etc. will now contain the settings from variables in
% the calling workspace with the same name. A bit neater than:
%     strct = struct('var1', var1, 'var2', var2, ...);
%
% See also: UNPACK_STRUCT

% Iain Murray, January 2010

for ff = varargin(:)'
    var_name = ff{1};
    strct.(var_name) = evalin('caller', var_name);
end



==> anc/ds_demo_code/README <==

Main experiment in paper
------------------------
ds_slice.m     -- slice sampling, altered to be able to use a dependent stream in valid way
is_slice.m     -- slice sampling assuming independent stream, uses dependent stream in naive (WRONG) way.

sticky_rand.m  -- A toy example dependent stream to drive above functions.

funnel_experiment.m -- runs a Markov chain simulation on Neal's funnel distribution
funnel_run_all.m    -- runs above simulation for a bunch of different settings.
                       Can be run multiple times, even across multiple machines
                       (if they share the same NFS mount), and each process will
                       find something to do that no other process is working on.
                       (uses experiment_toolbox)
funnel_process.m    -- reads in the saved results and produces the first figure from the paper
funnel_eyeball.m    -- reads in the saved results and shows v samples for the
                       ds slice sampler for a totally stuck, p=1, driving stream.
                       This figure is *very* similar to that in the annals
                       paper, despite no explicit random number generator being used.


If you wish to explore issues of burn-in you could run:
    funnel_run_bad.m     -- a hacked copy of funnel_runall.m
    funnel_process_bad.m -- to create a plot



Subdirectories
--------------
experiment_toolbox -- Used by author to farm out jobs. Unsupported.
                      You can send me fixes, but please don't ask for help with this code.
other_algorithms   -- implementations of Gibbs and Metropolis, as mentioned in the paper.
                      Not heavily tested.
results            -- created on running funnel_runall.m


Utility functions
-----------------
effective_size_rcoda.m -- Requires R to be installed. Used to diagnose MCMC output.

The remaining functions are from: http://homepages.inf.ed.ac.uk/imurray2/code/#imurray-matlab
DEFAULT.m
PACK_STRUCT.m


==> anc/ds_demo_code/ds_slice.m <==
function [xx, uu] = ds_slice(xx, uu, ds_rand, log_pstar, step_size, varargin)
%DS_SLICE slice sampling adapted for arbitrary random driving streams.
%
%     [xx, uu] = ds_slice(xx, uu, ds_rand, log_pstar, step_size, varargin)
%
% Inputs:
%             xx Dx1 input variable (any array with D elements)
%             uu Kx1 initial uniform variates (K must be at least 3)
%        ds_rand @fn ds_rand() returns next element from a random stream
%                    ds_rand = @() rand(); will result in the same
%                    behavior as standard slice sampling. The algorithm
%                    still leaves the distribution stationary for
%                    arbitrary driving streams.
%      log_pstar @fn evaluates target dist up to a constant
%      step_size 1x1 initial width of proposal bracket, will be
%                    automatically adjusted. Set negative to prevent
%                    stepping out.
%       varargin  -  optional additional args passed to log_pstar
%
% Outputs, updated state:
%             xx Dx1 (same shape as input) 
%             uu Kx1 

% Iain Murray, July 2010

step_out = step_size > 0;
step_size = abs(step_size);

D = numel(xx);
K = numel(uu);
assert(K > 2);

for dd = 1:D
    % Set target probability threshold
    uu(1) = mod(uu(1) + ds_rand(), 1);
    log_yy = log(uu(1)) + log_pstar(xx);
    
    % Initialize bracket on which to make proposals
    x_L = xx;
    x_R = xx;
    x_prop = xx;

    uu(2) = mod(uu(2) + ds_rand(), 1);
    x_L1 = xx(dd) - uu(2)*step_size;
    x_L(dd) = x_L1;
    x_R(dd) = x_L1 + step_size;
    if step_out
        while log_pstar(x_L, varargin{:}) > log_yy
            x_L(dd) = x_L(dd) - step_size;
        end
        while log_pstar(x_R, varargin{:}) > log_yy
            x_R(dd) = x_R(dd) + step_size;
        end
    end

    for k = 3:K % only loop while there are uniform variates left
        % Make proposal 
        uu(k) = mod(uu(k) + ds_rand(), 1);
        x_prop(dd) = uu(k)*(x_R(dd) - x_L(dd)) + x_L(dd);
        log_Px = log_pstar(x_prop, varargin{:});
        if log_Px < log_yy
            % Shrink in
            if x_prop(dd) > xx(dd)
                x_R(dd) = x_prop(dd);
            elseif x_prop(dd) < xx(dd)
                x_L(dd) = x_prop(dd);
            else
                error('BUG DETECTED: Shrunk to current position and still not acceptable.');
            end
        else
            uu(1) = exp(log_yy - log_Px);
            uu(2) = mod((x_prop(dd) - x_L1) / step_size, 1);
            uu(k) = (xx(dd) - x_L(dd)) / (x_R(dd) - x_L(dd));
            xx(dd) = x_prop(dd);
            break
        end
    end
end


==> anc/ds_demo_code/effective_size_rcoda.m <==
function sz = effective_size_rcoda(samples)
%EFFECTIVE_SIZE_RCODA estimate effective sample sizes of each column (calls R-CODA)
%
%     sz = effective_size_rcoda(samples)
%
% This function simply shells R and runs the effectiveSize routine in R-CODA.
%
% Inputs:
%     samples DxN each column is processed in isolation 
%
% Outputs:
%         sz  1xN estimated effective sample size for each column

% It's probably a good idea to have a native Matlab version of this routine.
% But then I would need this routine anyway to test it.

% Iain Murray, September 2009.
% Bugfixed N>8 February 2010.

[D, N] = size(samples);
if (D == 1)
    error('Cannot process "time series" of length 1.');
end

% HACK: This routine only works for small N, because the output file parsing
% below fails if R puts the answers on more than one line. Rather than improve
% the parsing, I quickly bodged in the following fix:
max_N = 5; % (max_N == 8) seems to be ok, but playing safe.
if N > max_N
    sz = [effective_size_rcoda(samples(:, 1:max_N)), ...
            effective_size_rcoda(samples(:, (max_N+1):end))];
    return
end

% The user should put the version of R that they want to use in their system's
% PATH, but if that fails I will try looking in other places too.
Rlocs = {'', '/opt/local/bin/'};
for loc = Rlocs
    [status, output] = system([loc{:}, 'R --version']);
    if status == 0
        R_cmd = [loc{:}, 'R --vanilla CMD BATCH '];
        break;
    end
end
if ~exist('R_cmd')
    error('R executable not found');
end
% TODO cross-platform support for the following is untested. On my linux machine
% I need a clean environment or R fails. I do this with 'env -i'. I don't
% immediately know how to do this on other platforms, but maybe it isn't needed.
if exist('/usr/bin/env', 'file')
    R_cmd = ['/usr/bin/env -i ', R_cmd];
end

% Set up location for temporary files (in RAM if possible)
dirnm = ['esz', sprintf('%d', floor(rand*100000))];
if exist('/dev/shm', 'dir')
    % Linux
    tmp_dir = ['/dev/shm/', dirnm, '/'];
else
    % Should work on all platforms
    tmp_dir = [tempdir(), dirnm, filesep()];
end
success = mkdir(tmp_dir);
assert(success);

% Write samples out to temporary file
save([tmp_dir, 'samples'], 'samples', '-ascii');

% Run R-CODA's routine on that file
R_program = ['library(coda)\n',...
    'mcmcread=read.table("samples")\n',...
    'mcmcrun=cbind(mcmcread)\n',...
    'mcmcobj=mcmc(mcmcrun)\n',...
    'effectiveSize(mcmcobj)\n'];
R_file = [tmp_dir, 'prog.r'];
fid = fopen(R_file, 'w');
fprintf(fid, R_program);
fclose(fid);
out_file = [tmp_dir, 'tmpRout'];
opwd = pwd();
cd(tmp_dir);
system_cmd = [R_cmd, R_file, ' ', out_file];
status = system(system_cmd);
cd(opwd);
assert(~status);

% grab result from output
fid = fopen(out_file);
output = fread(fid);
output = ['a' output(:)'];
fclose(fid);
snippet = output(strfind(output, 'V1'):end);
% FIXME may be Unix specific because of line terminating issues?
idx = strfind(snippet, sprintf('\n'));
snippet = snippet(idx(1)+1:idx(2)-1);
sz = sscanf(snippet, '%f')';

% Delete temporary directory
rmdir(tmp_dir, 's');



==> anc/ds_demo_code/experiment_toolbox/@myCleanup/myCleanup.m <==
% Prior to Matlab 6.5 it was possible to catch ctrl-c interrupts using
% try..catch blocks. Mathworks deliberately broke this and, according to their
% online help, didn't provide a workaround. Last time I looked Octave did trap
% ctrl-c. If not, look into "unwind_protect", as I don't think it will
% understand this class.
%
% Finally, Matlab 7.5 provides a documented solution called "onCleanup".
% I learned about it from here: http://blogs.mathworks.com/loren/2008/03/10/keeping-things-tidy/
% This file is a version of that. I worked out how onCleanup works from online
% sources, but haven't seen the actual implementation. I'll probably get access
% to Matlab 7.5 soon, but made this version because I didn't want to introduce a
% dependency in my code.

classdef myCleanup < handle
    properties
        fn = 0;
    end
    methods
        function obj = myCleanup(fn)
            obj.fn = fn;
        end
        function delete(obj)
            obj.fn();
        end
    end
end



==> anc/ds_demo_code/experiment_toolbox/experiment_load.m <==
function results = experiment_load(name, run);
%EXPERIMENT_LOAD load results stored by EXPERIMENT_RUN.
%
%     results = experiment_load(name[, run]);
%
% Loads results created with experiment_run. An error of some sort will result
% from trying to read runs that haven't completed yet, or from requesting the
% number of runs stored if no results have been gathered together yet.
%
% Inputs:
%         name string Same name used as in experiment run
%          run    1x1 If missing, return a structure array with all results
%                     If >=1 return structure with just results from that run
%                     If 0 return the number of runs stored
%
% Outputs:
%     results  structure (array)
%
% See also: EXPERIMENT_RUN

% Iain Murray, January 2009

final_mat = experiment_mat(name);

if ~exist('run', 'var')
    ws = load(final_mat);
    results = ws.results;
elseif run == 0
    ws = load(final_mat, 'num_runs');
    results = ws.num_runs;
else
    mat = experiment_mat(name, run);
    try
        ws = load(mat);
        results = ws.results;
    catch
        ws = load(final_mat);
        results = ws.results(run);
    end
end


==> anc/ds_demo_code/experiment_toolbox/experiment_run.m <==
function success = experiment_run(name, num_runs, fn, pass_run_number);
%EXPERIMENT_RUN save results from multiple function runs. Can be run concurrently.
%
%     success = experiment_run(name, num_runs, fn, [pass_run_number=false]);
%
% You provide a function that returns a structure and that you want to be run
% num_runs times. In the end you will get the results in a structure array
% stored in a .mat file. Running this m-file once will achieve that, the runs
% will be run one after the other. You can also run this m-file many times
% concurrently with the same arguments and will get the same results, but
% faster.
%
% The individual runs are initially stored in separate .mat files containing a
% single structure. When all runs have been completed, the results are gathered
% together in a single .mat file holding a structure array. Use experiment_load
% to access the data so that you don't need to know the details of how this
% works.
%
% If later you want more runs, just run this again with num_runs set to a bigger
% number. After all the extra runs have been done, they will be appended to
% the previously gathered results.
%
% WARNING: Random seeds are set using the run number using the 'classic'
% (deprecated) method for doing this in Matlab.
%
% Care is taken to ensure that concurrent Matlab processes don't end up running
% the same job, or getting confused into missing out a job. This relies on known
% atomic file operations on POSIX systems (even over NFS). NOTE these safeguards
% will not work on Windows: YOU CANNOT SAFELY RUN CONCURRENT INSTANCES OF THIS
% FUNCTION ON WINDOWS.
%
% DISCLAIMER: I HAVEN'T ACTUALLY TESTED THIS ON WINDOWS AT ALL, it may well fall
% flat on its face.
%
% Inputs:
%                 name string arbitrary tag for this experiment
%             num_runs  1x1   total number of runs that should be done. Some may be
%                             done by other concurrently running instances.
%                   fn  @fn   A function that returns a struct to be saved.
%                             A runtime field is added to this struct if it doesn't
%                             already exist.
%      pass_run_number  bool  If false (default), fn() takes no arguments.
%                             If true, fn() takes the run number in 1:num_runs
%                             as an argument.
%
% Outputs:
%             success   bool  did the final gathering work? Could be a failure
%                             because another instance locked the gathering
%                             operation first.
%
% See also: EXPERIMENT_LOAD

% Iain Murray, January 2009, October 2009

if ~exist('pass_run_number', 'var')
    pass_run_number = false;
end
opts = {};

experiment = experiment_setup(name, num_runs);
while experiment.needs_runs
    if pass_run_number
        opts = {experiment.run};
    end

    % Ensures experiments are different and reproducible
    % Can always override this in fn(), but this seems like a sensible default.
    rand('twister', experiment.run); % best available in 7.4 (not fastest though)
    randn('state', experiment.run);  % didn't have twister option in 7.4

    try
        tic
        % This is where the experiment is actually run:
        result = fn(opts{:});
        runtime = toc;
        if ~isfield(result, 'runtime')
            result.runtime = runtime;
        end
        experiment = experiment_record(experiment, result);
    catch
        experiment = experiment_cleanup(experiment);
        rethrow(lasterror);
    end
end
success = experiment_gather(experiment);




function experiment = experiment_setup(experiment_name, num_runs)

experiment.name = experiment_name;
experiment.num_runs = num_runs;

base = experiment_base();
if ~exist(base, 'dir')
    success = mkdir(base);
    % test existence rather than success, in case another process created the
    % directory just before us:
    assert(exist(base, 'dir') ~= 0);
end

% It may be that we gathered a "complete" experiment before with fewer num_runs,
% and now we are asking for more runs. So find out how many gathered runs (if
% any) have already been done and don't redo those.
final_mat = experiment_mat(experiment_name);
if exist(final_mat, 'file')
    ws = load(final_mat, 'num_runs');
    next_run = ws.num_runs + 1;
else
    next_run = 1;
end

% Find and lock the next experiment that needs doing and isn't locked
for ii = next_run:num_runs
    % We may find that next_run has changed, and I don't want to fiddle with ii within a loop
    if ii < next_run
        continue
    end
    if run_lock(experiment_name, ii)
        % Check the run still needs doing (it could be we got the lock just
        % because this experiment has just been gathered since we last looked at
        % final_mat)
        if exist(final_mat, 'file')
            ws = load(final_mat, 'num_runs');
            next_run = ws.num_runs + 1;
            if ii < next_run
                continue;
            end
        end

        % Set up the needed run and get out of here.
        experiment.needs_runs = true;
        experiment.run = ii;
        try
            % Not supported in Octave at time of writing
            experiment.cleaner_handle = myCleanup(@() run_unlock(experiment_name, ii));
        end
        return
    end
end

experiment.needs_runs = false;


function name = experiment_lock(varargin)
name = [experiment_mat(varargin{:}), '.lock'];


function success = run_lock(name, run)

mat_file = experiment_mat(name, run);
lock_file = experiment_lock(name, run);
if exist(mat_file) || exist(lock_file)
    success = false;
    return;
end
fail = my_lock(lock_file);
success = ~fail;


function success = run_unlock(name, run)

lock_file = experiment_lock(name, run);
fail = mydelete(lock_file);
success = ~fail;


function experiment = experiment_cleanup(experiment)

if isfield(experiment, 'cleaner_handle')
    experiment.cleaner_handle = 0;
else
    run_unlock(experiment.name, experiment.run);
end


function experiment = experiment_record(experiment, result_struct)

mat_file = experiment_mat(experiment.name, experiment.run);
if ~exist('octave_config_info', 'builtin')
    save(mat_file, '-struct', 'result_struct');
else
    % TODO identify an Octave version where -struct is supported and check for
    % >= that, rather than assuming all Octave versions don't have it.
    save_struct(mat_file, result_struct);
end
experiment = experiment_cleanup(experiment);
experiment = experiment_setup(experiment.name, experiment.num_runs);


function success = experiment_gather(experiment)

success = 0;
num_runs = experiment.num_runs;

for ii = 1:num_runs
    if exist(experiment_lock(experiment.name, ii), 'file')
        warning('Failed to gather results as exeriment(s) still running');
        return
    end
end

final_mat = experiment_mat(experiment.name);
final_lock = experiment_lock(experiment.name);
fail = my_lock(final_lock);
if fail
    warning('Failed to gather results as another instance seems to be doing it.');
    return;
end
if exist(final_mat, 'file');
    ws = load(final_mat);
    results = ws.results;
    first_gather = length(ws.results) + 1;
else
    first_gather = 1;
end

if first_gather <= num_runs
    for ii = first_gather:num_runs
        mat = experiment_mat(experiment.name, ii);
        if ~exist(mat, 'file')
            warning(['Failed to gather due to missing result file: ', mat]);
            mydelete(final_lock);
            return
        end
        ws = load(mat);
        results(ii) = ws;
    end
    tmp_name = [final_mat, '.tmp'];
    save('-v7', tmp_name, 'results', 'num_runs');
    if ispc
        movefile(tmp_name, final_mat);
    else
        % I haven't tested movefile's properties on Unix, so I'm sticking with this:
        [fail, dummy] = my_system(['mv "', tmp_name, '" "', final_mat, '"']);
    end

    % Feeling daring: delete files that have been gathered.
    % Hopefully an error would have occurred if they weren't saved properly.
    for ii = first_gather:num_runs
        mat = experiment_mat(experiment.name, ii);
        mydelete(mat);
    end
end

% Remove lock on final_mat
mydelete(final_lock);
success = 1;


function fail = mydelete(filename)
if ispc
    delete(filename);
    fail = false; % again, the Windows implementation is flaky and untested.
else
    % Moving is an atomic operation on POSIX systems,
    if exist('octave_config_info', 'builtin')
        % See my_system() for why there's the 2>/dev/null here and not for Matlab
        [fail, dummy] = system(['mv "', filename, '" "', filename, '.delme" 2>/dev/null && rm "', filename, '.delme" 2>/dev/null']);
    else
        [fail, dummy] = system(['mv "', filename, '" "', filename, '.delme" && rm "', filename, '.delme"']);
    end
end

function varargout = my_system(str)
% Octave splurges standard error from system() commands onto the screen rather
% than returning it as part of the output. As Octave calls '/bin/sh' to run
% system() commands we can throw away stderr by adding '2>/dev/null'. (Note I
% would like to keep the output with '2>&1', but that relies on /bin/sh being
% bash and breaks on BSD and Debian/Ubuntu systems.) We can't add the
% redirection command in Matlab, because it uses tcsh to execute commands, which
% would choke on the redirection syntax.
if exist('octave_config_info', 'builtin')
    cmd_end = ' 2>/dev/null';
else
    cmd_end = '';
end
varargout = cell(1, nargout);
[varargout{:}] = system([str, cmd_end]);

function fail = my_lock(lock_file)
if ispc
    % This isn't a working locking mechanism, I would need to identify an atomic
    % operation on Windows and have a Windows machine with Matlab and Octave to test it.
    % (I haven't any existing locking code on the file exchange.)
    fail = exist(lock_file, 'file');
    if ~fail
        fid = fopen(lock_file, 'w');
        fclose(fid);
    end
else
    [fail, dummy] = my_system(['ln -s /dev/null "', lock_file, '"']);
end


==> anc/ds_demo_code/experiment_toolbox/private/experiment_base.m <==
function base = experiment_base()

base = [fullfile(pwd, 'results'), filesep];


==> anc/ds_demo_code/experiment_toolbox/private/experiment_mat.m <==
function mat_file = experiment_mat(name, run_number)

if nargin == 1
    mat_file = sprintf('%s%s.mat', experiment_base(), name);
else
    mat_file = sprintf('%s%s_run%03d.mat', experiment_base(), name, run_number);
end



==> anc/ds_demo_code/experiment_toolbox/save_struct.m <==
function save_struct(filename, strct)
%SAVE_STRUCT hack for old Octave not supporting save(filename, '-struct', strct)
%
%     save_struct(filename, strct)
%
% Saves a Matlab V7 .mat file containing the elements of strct as top-level
% variables.
%
% Inputs:
%     filename string
%        strct structure

% Iain Murray, January 2009

% The version of Octave I have installed doesn't support '-struct' in save
% commands. I found a patch online, but it seems likely that it will take a
% while for this to filter through to people's desktops. This is a quick work-around.

% SAVE is quite limited. The names saved into the .mat file are the same as in
% the local scope. a) I have to put the strct variables into the local scope. b)
% I have to hope they don't clash with other variables I need. This is why I use
% such ugly variable names here. I can think of convoluted ways to allow fields
% in strct to begin with 'yHjqioPz_', but I don't think it will ever be a
% problem in my code, and the real solution is to upgrade Octave.

if ~sum(filename == '.')
    filename = [filename, '.mat'];
end

yHjqioPz_filename = filename;
yHjqioPz_args = fieldnames(strct);
yHjqioPz_strct = strct;

% Otherwise bad things happen:
assert(~ismember('yHjqioPz_args', yHjqioPz_args));
assert(~ismember('yHjqioPz_filename', yHjqioPz_args));
assert(~ismember('yHjqioPz_field', yHjqioPz_args));

for yHjqioPz_field = yHjqioPz_args(:)'
    eval([yHjqioPz_field{1}, ' = yHjqioPz_strct.', yHjqioPz_field{1}, ';']);
end

save('-v7', yHjqioPz_filename, yHjqioPz_args{:});


==> anc/ds_demo_code/experiment_toolbox/testing/test_experiment_run.m <==
function test_experiment_run()

experiment_name = 'toyexperiment';

for num_runs = [6 12];
    success = experiment_run(experiment_name, num_runs, @test_fn, true);
end

results = experiment_load(experiment_name);
testequal([results.aa], 1:12);
testequal([results.bb], 2:2:24);

num_runs = experiment_load(experiment_name, 0);
testequal(num_runs, 12);

second = experiment_load(experiment_name, 2);
testequal(second.aa, 2);
testequal(second.bb, 4);

function results = test_fn(ii)

aa = ii;
bb = aa*2;
pause(.2);

results = struct('aa', aa, 'bb', bb);


==> anc/ds_demo_code/experiment_toolbox/testing/test_locking_experiment.m <==
function test_locking_experiment()

% The code should lock the creation of experiments so that duplicates aren't
% run, even if this m-file is being run many times across machines using NFS to
% save results.

% This allows me to start the runs at a similar time by touching a marker file "GO"
while ~exist('GO','file')
    pause(0.01);
end

experiment_name = 'lockingexperiment';

for num_runs = [6 12];
    success = experiment_run(experiment_name, num_runs, @test_fn, true);
    pause(0.01);
end

function results = test_fn(ii)

aa = ii;
bb = aa*2;
pause(.5);

results = struct('aa', aa, 'bb', bb);


==> anc/ds_demo_code/funnel_experiment.m <==
function ws = funnel_experiment(pp, use_ds_wrongly, D, len, bad_init)
%FUNNEL_EXPERIMENT example from `Slice Sampling' (Neal, 2003)
%
%     ws = funnel_experiment(pp, use_ds_wrongly)
%
% Inputs:
%                  pp  1x1 probability that dependent stream copies previous output
%      use_ds_wrongly bool If true use standard slice sampling algorithm, but
%                          with dependent stream output as if independent
%                          Uniform[0,1]. If false use dependent stream slice
%                          sampler. (Default: false)
%                   D  1x1 dimensionality of funnel (Default: 10)
%                 len  1x1 number of steps (each with multiple updates) (Default: 2000)
%            bad_init bool use bad initialization, rather than from true dist. (Default: false)
%
% Outputs:
%                 ws  struct containing samples and other information

% Iain Murray and Lloyd Elliott, November 2010, April 2012

DEFAULT('use_ds_wrongly', false);
DEFAULT('D', 10); % dimensionality of the funnel, including v
DEFAULT('len', 2000); % Number of steps
DEFAULT('bad_init', false);

if use_ds_wrongly
    slice_move = @is_slice;
else
    slice_move = @ds_slice;
end

% Number of updates and thinning as in original paper:
%len = 2e3;       % Number of steps
updates = 120;   % Slice sampling sweeps per step
S = len*updates; % Total number of slice sampling sweeps

% standard deviation and variance of v
std_v = 3.0;
var_v = std_v * std_v;

% The funnel distribution:
% p(v, x_1, ..., x_{D-1}) = N(v;0,var_v) \prod_i N(x_i;0,exp(v))

% We pack (v,x) into one variable, zz = [v,x_1,...,x_{D-1}]

% log p(v,x) up to an additive constant
log_pstar = @(zz) -0.5*zz(1)*zz(1)/var_v + ...
    -0.5*(D-1)*zz(1) - 0.5*zz(2:end)'*zz(2:end)/exp(zz(1));

zz = zeros(D, 1);
if bad_init
    % initialise the chain at an atypical point
    zz(1) = 20;
    zz(2:ceil(D/2)) = 0.1*randn();
    zz(ceil(D/2)+1:end) = 100*randn();
else
    % initialise the chain exactly
    zz(1) = std_v * randn();
    zz(2:end) = exp(0.5*zz(1)) * randn(1, D-1);
end

% initialise the dependent stream slice sampler
K = 10;
uu = rand(K, 1);
%ds_rand = @() rand();
ds_rand = @() sticky_rand(pp);
step_size = 1;

samples = zeros(D, S);
for ss = 1:S
  fprintf('Iter %d / %d\r', ss, S);
  [zz, uu] = slice_move(zz, uu, ds_rand, log_pstar, step_size);
  samples(:, ss) = zz(:);
end
fprintf('\n');

ws = PACK_STRUCT('samples', 'pp', 'updates', 'D', 'std_v', 'K');



==> anc/ds_demo_code/funnel_eyeball.m <==
if ~exist('subsample')
    if ~exist('experiment_load')
        addpath('experiment_toolbox');
    end
    
    ws = experiment_load('funnel_ds', 11);
    
    % I'm looking to load the result from the totally stuck chain:
    assert(ws.pp == 1);
    
    vv = ws.samples(1,:);
    updates = 120;
    len = 2000;
    assert(length(vv) == updates*len);
    % Thin to match Neal's result:
    subsample = vv(120:120:end);
    assert(length(subsample) == len);
end

clf; hold on;
set(0,'defaulttextinterpreter','TeX');
set(gcf, 'PaperPosition', [0 0 7 2]*3);
xlabel('Sample number');
ylabel('v');
plot(subsample, '.b');
plot([0, len], [7.5, 7.5],'--k');
plot([0, len], [-7.5, -7.5],'--k');
xlim([0, len]);
ylim([-12, 12]);

figname = 'funnel_eyeball';
print([figname, '.eps'], '-depsc');
system(['GS_OPTIONS="-dPDFSETTINGS=/prepress" epstopdf ' figname, '.eps']);



==> anc/ds_demo_code/funnel_process.m <==
if ~exist('ds_mu')
    if ~exist('experiment_load')
        addpath('experiment_toolbox');
    end
    
    is_results = experiment_load('funnel_is');
    ds_results = experiment_load('funnel_ds');
    
    pp = [is_results.pp];
    pp2 = [ds_results.pp];
    assert(isequal(pp,pp2));
    
    N = numel(is_results);
    N2 = numel(ds_results);
    assert(isequal(N,N2));
    
    is_mu = zeros(1, N);
    is_std = zeros(1, N);
    is_ess = zeros(1, N);
    ds_mu = zeros(1, N);
    ds_std = zeros(1, N);
    ds_ess = zeros(1, N);
    for ii = 1:N
        vv = is_results(ii).samples(1,:);
        is_mu(ii) = mean(vv);
        is_std(ii) = std(vv);
        is_ess(ii) = effective_size_rcoda(vv');
        %
        vv = ds_results(ii).samples(1,:);
        ds_mu(ii) = mean(vv);
        ds_std(ii) = std(vv);
        ds_ess(ii) = effective_size_rcoda(vv');
    end
end

clf; hold on;
set(0,'defaulttextinterpreter','TeX');
set(gcf, 'PaperPosition', [0 0 7*0.8 2]*3);
errorbar(pp, ds_mu, 2*ds_std./sqrt(ds_ess), 'b+');
errorbar(pp, is_mu, 2*is_std./sqrt(is_ess), 'rx');
xlabel('Sticking probability, p');
ylabel('Estimated mean of v');
axis('tight');
ax = axis;
plot(ax(1:2), [0, 0], 'k-', 'Color', [0.5 0.5 0.5]);
legend({'DS slice', 'Naive', 'Truth'}, 'Location', 'SouthWest');

figname = 'funnel_mean';
print([figname, '.eps'], '-depsc');
system(['GS_OPTIONS="-dPDFSETTINGS=/prepress" epstopdf ' figname, '.eps']);


==> anc/ds_demo_code/funnel_process_bad.m <==
if ~exist('ds_mu')
    if ~exist('experiment_load')
        addpath('experiment_toolbox');
    end
    
    is_results = experiment_load('bad_funnel_is');
    ds_results = experiment_load('bad_funnel_ds');
    
    pp = [is_results.pp];
    pp2 = [ds_results.pp];
    assert(isequal(pp,pp2));
    
    N = numel(is_results);
    N2 = numel(ds_results);
    assert(isequal(N,N2));
    
    is_mu = zeros(1, N);
    is_std = zeros(1, N);
    is_ess = zeros(1, N);
    ds_mu = zeros(1, N);
    ds_std = zeros(1, N);
    ds_ess = zeros(1, N);
    S = size(is_results(1).samples, 2);
    burn_period = floor(S/5);
    %burn_period = 1;
    for ii = 1:N
        vv = is_results(ii).samples(1,burn_period:end);
        is_mu(ii) = mean(vv);
        is_std(ii) = std(vv);
        is_ess(ii) = effective_size_rcoda(vv');
        %
        vv = ds_results(ii).samples(1,burn_period:end);
        ds_mu(ii) = mean(vv);
        ds_std(ii) = std(vv);
        ds_ess(ii) = effective_size_rcoda(vv');
    end
end

clf; hold on;
set(0,'defaulttextinterpreter','TeX');
set(gcf, 'PaperPosition', [0 0 4 2]*3);
errorbar(pp, ds_mu, 2*ds_std./sqrt(ds_ess), 'b+');
errorbar(pp, is_mu, 2*is_std./sqrt(is_ess), 'rx');
xlabel('Sticking probability, p');
ylabel('Estimated mean of v');
axis('tight');
ax = axis;
plot(ax(1:2), [0, 0], 'k-', 'Color', [0.5 0.5 0.5]);
legend({'DS slice', 'Naive', 'Truth'}, 'Location', 'SouthWest');

figname = 'bad_funnel_mean';
%print([figname, '.eps'], '-depsc');
%system(['GS_OPTIONS="-dPDFSETTINGS=/prepress" epstopdf ' figname, '.eps']);



==> anc/ds_demo_code/funnel_run_all.m <==
function funnel_run_all()
%FUNNEL_RUN_ALL runs funnel_experiment with multiple settings and saves results

if ~exist('experiment_run')
    addpath('experiment_toolbox');
end

pp_settings = 0:0.1:1;
num_runs = numel(pp_settings);

% TODO make sure matches Neal paper for final runs.
% (Used much smaller values while writing code.)
D = 10;
len = 2000;

for use_ds_wrongly = [true, false]
    if use_ds_wrongly
        name = sprintf('funnel_is');
    else
        name = sprintf('funnel_ds');
    end
    fn = @(run) funnel_experiment(pp_settings(run), use_ds_wrongly, D, len);
    experiment_run(name, num_runs, fn, true);
end



==> anc/ds_demo_code/funnel_run_bad.m <==
function funnel_run_bad()
%FUNNEL_RUN_BAD re-runs a bit of funnel_experiment with a bad initialization

if ~exist('experiment_run')
    addpath('experiment_toolbox');
end

%pp_settings = 0:0.25:1;
pp_settings = [0 1];
num_runs = numel(pp_settings);

% TODO make sure matches Neal paper for final runs.
% (Used much smaller values while writing code.)
%D = 4;
%len = 50;
D = 10;
len = 2000;

for use_ds_wrongly = [true, false]
    if use_ds_wrongly
        name = sprintf('bad_funnel_is');
    else
        name = sprintf('bad_funnel_ds');
    end
    fn = @(run) funnel_experiment(pp_settings(run), use_ds_wrongly, D, len, true);
    %                                                                      ^^^^^^^
    %                                                                   Use bad init
    experiment_run(name, num_runs, fn, true);
end



==> anc/ds_demo_code/is_slice.m <==
function [xx,uu] = is_slice(xx, uu, ds_rand, log_pstar, step_size, varargin)
%IS_SLICE slice sampling assuming an independent driving stream.
%
% This is a test function for a demo. Do not use!
% If you want unadulterated slice sampling code, try:
%       http://homepages.inf.ed.ac.uk/imurray2/teaching/09mlss/slice_sample.m
%       http://homepages.inf.ed.ac.uk/imurray2/pub/10ess/
%       http://www.cs.toronto.edu/~radford/slice.software.html
%       ...
%
% This function is a standard slice_sample.m routine with the function signature
% munged to be the same as ds_slice, and ds_rand() is used instead of rand().
% The uu input/output is not used and left unaltered.
%
%     [xx, uu] = is_slice(xx, uu, ds_rand, log_pstar, step_size, varargin)
%
% Inputs:
%             xx Dx1 input variable (any array with D elements)
%             uu Kx1 (ignored)
%        ds_rand @fn ds_rand() returns next element from a random stream
%                    ds_rand = @() rand(); will result in the same
%                    behavior as standard slice sampling.
%                    *** Using a dependent stream will result in WRONG BEHAVIOR.
%                    *** Demonstrating this problem is the purpose of this
%                    *** function.
%      log_pstar @fn evaluates target dist up to a constant
%      step_size 1x1 initial width of proposal bracket, will be
%                    automatically adjusted. Set negative to prevent
%                    stepping out.
%       varargin  -  optional additional args passed to log_pstar
%
% Outputs, updated state:
%             xx Dx1 (same shape as input) 
%             uu Kx1 (this input is returned unaltered)

% Iain Murray, July 2010, April 2012

step_out = step_size > 0;
step_size = abs(step_size);

D = numel(xx);

for dd = 1:D
    % Set target probability threshold
    log_yy = log(ds_rand()) + log_pstar(xx);
    
    % Initialize bracket on which to make proposals
    x_L = xx;
    x_R = xx;
    x_prop = xx;

    x_L1 = xx(dd) - ds_rand()*step_size;
    x_L(dd) = x_L1;
    x_R(dd) = x_L1 + step_size;
    if step_out
        while log_pstar(x_L, varargin{:}) > log_yy
            x_L(dd) = x_L(dd) - step_size;
        end
        while log_pstar(x_R, varargin{:}) > log_yy
            x_R(dd) = x_R(dd) + step_size;
        end
    end

    uu = ds_rand();
    x_prop(dd) = uu*(x_R(dd) - x_L(dd)) + x_L(dd);
    log_Px = log_pstar(x_prop, varargin{:});
    if log_Px < log_yy
        % Shrink in
        if x_prop(dd) > xx(dd)
            x_R(dd) = x_prop(dd);
        elseif x_prop(dd) < xx(dd)
            x_L(dd) = x_prop(dd);
        else
            error('BUG DETECTED: Shrunk to current position and still not acceptable.');
        end
    else
        xx(dd) = x_prop(dd);
    end
end


==> anc/ds_demo_code/other_algorithms/ds_gibbs_continuous.m <==
function [xx, uu] = ds_gibbs_continuous(xx, uu, ds_rand, invconds, cumconds, varargin)
%DS_GIBBS_CONTINUOUS Gibbs sampling for continuous variables adapted for arbitrary random streams.
%
%     [xx, uu] = ds_gibbs_continuous(xx, uu, ds_rand, invconds, cumconds, varargin);
%
% Inputs:
%            xx Dx1 input variable (any array with D elements)
%            uu 1x1 initial uniform variate
%       ds_rand @fn ds_rand() returns next element from a random stream
%                   ds_rand = @() rand(); will result in the same
%                   behavior as Gibbs sampling.
%   EITHER:
%      invconds @fn invconds(u, x, d) inverse CDF of p(x_d|x_\d) at u.
%               cel OR {invcond(u,x)} and dth element gives same thing.
%      cumconds @fn cumconds(xd, x, d) CDF of p(x_d|x_\d) at xd
%               cel OR {cumcond(u,x)} and dth element gives same thing.
%      varargin  -  Optional additional args that are passed onto both
%                   of the above functions
%
% Outputs, updated state:
%            xx Dx1 (same shape as input) 
%            uu 1x1 

% Iain Murray, July 2010

if iscell(invconds)
    invconds = @(u, x, d, varargin) invconds{d}(u, x, varargin{:});
end
if iscell(cumconds)
    cumconds = @(xd, x, d, varargin) cumconds{d}(xd, x, varargin{:});
end

D = numel(xx);

for dd = 1:D
    % Stir the random variate using the stream:
    uu(1) = mod(uu(1) + ds_rand(), 1);

    % Joint update of (xx,uu) state:
    xold_dd = xx(dd);
    xx(dd) = invconds(uu(1), xx, dd, varargin{:});
    uu(1) = cumconds(xold_dd, xx, dd, varargin{:});
    %assert(abs(invconds(uu, xx, dd) - xold_dd) < 1e-9);
end


==> anc/ds_demo_code/other_algorithms/ds_gibbs_discrete.m <==
function [xx, uu] = ds_gibbs_discrete(xx, uu, ds_rand, conds, varargin)
%DS_GIBBS_DISCRETE Gibbs sampling for discrete variables adapted for arbitrary random streams
%
%     [xx, uu] = ds_gibbs_discrete(xx, uu, ds_rand, conds, varargin)
%
% Inputs:
%            xx Dx1 input variable (any array with D elements)
%            uu 1x1 initial uniform variate
%       ds_rand @fn ds_rand() returns next element from a random stream
%                   ds_rand = @() rand(); will result in the same
%                   behavior as Gibbs sampling.
%         conds @fn conds(x, d) gives vector proportional to p(x_d|x_\d)
%               cel {conds(x)} OR dth element gives same thing.
%      varargin  -  Optional additional args that are passed onto the
%                   above function
%
% Outputs:
%            xx Dx1 (same shape as input)
%            uu 1x1 

% Iain Murray, July 2010

if iscell(conds)
    conds = @(x, d) conds{d}(x);
end

D = numel(xx);

for dd = 1:D
    % Stir the random variate using the stream:
    uu(1) = mod(uu(1) + ds_rand(), 1);

    % Joint update of (xx,uu) state:
    xold_d = xx(dd);
    pp = conds(xx, dd, varargin{:});
    cum = cumsum(pp ./ sum(pp));
    x_d = find(uu < cum, 1);
    xx(dd) = x_d;
    uu(1) = cum(xold_d) - pp(xold_d)*(cum(x_d) - uu(1))/pp(x_d);
end


==> anc/ds_demo_code/other_algorithms/ds_simple_metropolis.m <==
function [xx, uu] = ds_simple_metropolis(xx, uu, ds_rand, log_pstar, step_size, varargin)
%DS_SIMPLE_METROPOLIS basic MCMC sampler using a dependent random stream.
%
%     [xx, uu] = ds_simple_metroplis(xx, uu, ds_rand, log_pstar, step_size, varargin);
%
% Inputs:
%             xx Dx1 input variable (any array with D elements)
%             uu 2x1 initial uniform variates
%        ds_rand @fn ds_rand() returns next element from a random stream
%                    ds_rand = @() rand(); will result in the same
%                    behavior as standard simple Metropolis sampling.
%      log_pstar @fn evaluates target dist up to a constant
%      step_size 1x1 width of axis-aligned Gaussian proposal dist.
%       varargin  -  optional additional args passed to log_pstar
%
% Outputs, updated state:
%            xx Dx1 (same shape as input) 
%            uu 1x1 

% Iain Murray, July 2010

assert(numel(uu) >= 2);
D = numel(xx);

x_prop = xx;
for dd = 1:D
    % Stir the random variates using the stream:
    uu(1) = mod(uu(1) + ds_rand(), 1);
    uu(2) = mod(uu(2) + ds_rand(), 1);

    x_prop(dd) = xx(dd) + norminvcdf(uu(1))*step_size;
    
    L_goodness = log_pstar(x_prop) - log_pstar(xx);

    if log(uu(2)) < L_goodness
        uu(1) = normcdf((xx(dd)-x_prop(dd))/step_size);
        uu(2) = uu(2) * exp(-L_goodness);
        xx(dd) = x_prop(dd);
    else
        x_prop(dd) = xx(dd);
    end
end


==> anc/ds_demo_code/other_algorithms/normcdf2.m <==
function y = normcdf2(x)

y = 0.5*erf(x/sqrt(2)) + 0.5;


==> anc/ds_demo_code/other_algorithms/norminvcdf.m <==
function xx = norminvcdf(uu, sigma, mu)
%NORMINVCDF Inverse Gaussian CDF without using the stats toolbox
%
%     xx = norminvcdf(uu, sigma, mu)

% Iain Murray, May 2009

if ~exist('sigma', 'var')
    sigma = 1;
end
if ~exist('mu', 'var')
    mu = 0;
end

xx = sqrt(2) * sigma * erfinv(2*uu - 1) + mu;


==> anc/ds_demo_code/sticky_rand.m <==
function uu = sticky_rand(pp)
%STICKY_RAND like rand(), but with probability pp repeat last draw
%
% The first call of this function returns the output of rand().
% Subsequent calls output rand() with probabilty (1-pp), or a copy of the
% previously returned value with probability pp.
%
% The returned values simulate an ergodic Markov chain
%     p(u_t|u_{t-1}) = pp*delta(u_t-u_{t-1}) + (1-pp),   0 < u_t < 1.
% A dependent stream sampler using this stream will create an ergodic chain
% for the required target distribution.
% 
% (All of this assumes that rand() generates true Uniform random numbers,
% while it actually uses a pseudo-random number generator!)

% Iain Murray and Lloyd Elliott, November 2010, April 2012

persistent zz
if isempty(zz)
  zz = rand();
end

if rand() < (1-pp)
  zz = rand();
end

uu = zz;

